Streaming End-to-end Speech Recognition For Mobile Devices

End-to-end (E2E) models, which directly predict output character sequences given input speech, are good candidates for on-device speech recognition. E2E models, however, present numerous challenges: In order to be truly useful, such models must decode speech utterances in a streaming fashion, in real time; they must be robust to the long tail of use cases; they must be able to leverage user-specific context (e.g., contact lists); and above all, they must be extremely accurate. In this work, we describe our efforts at building an E2E speech recognizer using a recurrent neural network transducer. In experimental evaluations, we find that the proposed approach can outperform a conventional CTC-based model in terms of both latency and accuracy in a number of evaluation categories.

==> figs/fst.sh <==
#!/bin/bash

blaze build -c opt \
  nlp/fst/bin:fstcompile \
  nlp/fst/bin:fstdraw

blaze-bin/nlp/fst/bin/fstcompile \
  --isymbols=experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.syms \
  --osymbols=experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.syms \
  experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.txt \
  /tmp/out.fst

blaze-bin/nlp/fst/bin/fstdraw \
  --osymbols=experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.syms \
  --isymbols=experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.syms \
  -portrait -height=30 -width=100 /tmp/out.fst /tmp/out.graph

cat /tmp/out.graph | dot -Tsvg > experimental/speech/papers/icassp2019/terse_e2e/figs/twiddler.svg

echo "Best way I could find to go from svg to png is to load svg in browser, print to pdf, then edit in inkscape."
echo "Pain in the neck, but no resolution lost."


==> run.sh <==
pdflatex main.tex
bibtex main
pdflatex main.tex
cp main.pdf ~/www/main.pdf
evince main.pdf &
#okular main.pdf &
#cp -f main.pdf /google/data/rw/users/ts/tsainath/www/paper.pdf
#cp -f main.pdf /google/data/rw/users/ya/yanzhanghe/www/paper.pdf
#open -a Preview.app main.pdf

